Meromorphic solutions of recurrence relations and DRA method for multicomponent master integrals

We formulate a method to find the meromorphic solutions of higher-order recurrence relations in the form of the sum over poles with coefficients defined recursively. Several explicit examples of the application of this technique are given. The main advantage of the described approach is that the analytical properties of the solutions are very clear (the position of poles is explicit, the behavior at infinity can be easily determined). These are exactly the properties that are required for the application of the multiloop calculation method based on dimensional recurrence relations and analyticity (the DRA method).

==> anc/Meromorphic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    122569,       2918]
NotebookOptionsPosition[    119992,       2833]
NotebookOutlinePosition[    120399,       2850]
CellTagsIndexPosition[    120356,       2847]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary file for Meromorphic.tex", "Title",
 CellChangeTimes->{{3.6813352330048227`*^9, 3.681335235154051*^9}, {
  3.71988736937326*^9, 3.719887388666071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"accelerate", "::", "usage"}], "=", 
   "\"\<accelerate[l_,\[Alpha]_,m_,n0_:Automatic] is the most-low-level \
procedure for the acceleration of the harmonic sequences.\\n\\\nHere:\\n\\\n  \
  l \[LongDash] sequence to be accelerated,\\n\\\n    \[Alpha] \[LongDash] \
decay power,\\n\\\n    m \[LongDash] times to accelerate,\\n\\\n    n0 \
\[LongDash] starting number of the sequence.\>\""}], ";"}]], "Code",
 CellChangeTimes->{{3.686888466235475*^9, 3.68688875100176*^9}, {
  3.686888785099715*^9, 3.686888889245351*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"accelerate", "[", 
   RowBox[{"list_", ",", "\[Alpha]_", ",", "m_", ",", 
    RowBox[{"sn_:", "Automatic"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "=", "\[Alpha]"}], ",", "seq", ",", "w", ",", "r"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"seq", "=", 
      RowBox[{"Take", "[", 
       RowBox[{"list", ",", 
        RowBox[{
         RowBox[{"-", "m"}], "-", "2"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"r", "=", 
      RowBox[{"Replace", "[", 
       RowBox[{"sn", ",", 
        RowBox[{"Automatic", "\[Rule]", 
         RowBox[{
          RowBox[{"Length", "@", "list"}], "-", 
          RowBox[{"Length", "@", "seq"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"r", ",", 
            RowBox[{"r", "+", 
             RowBox[{"Length", "@", "seq"}], "-", "2"}]}], "]"}], "/", 
          "a"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"seq", "=", 
         RowBox[{
          RowBox[{"Rest", "[", "seq", "]"}], "+", 
          RowBox[{"w", "*", 
           RowBox[{"Differences", "[", "seq", "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"a", "=", 
         RowBox[{"a", "+", "1"}]}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"seq", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"10", ",", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"Subtract", "@@", "seq"}], ")"}]}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"SetPrecision", "[", 
        RowBox[{"10", ",", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"Subtract", "@@", "seq"}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Code",
 CellChangeTimes->{{3.682207577344244*^9, 3.682207577784009*^9}, {
   3.682223864437392*^9, 3.68222387337173*^9}, {3.682223939411669*^9, 
   3.682223952685912*^9}, 3.6822240452864437`*^9, {3.686888484892893*^9, 
   3.686888485308955*^9}, {3.6868889525188313`*^9, 3.6868889556953297`*^9}, {
   3.716624643809594*^9, 3.716624644033402*^9}, {3.716624714960984*^9, 
   3.716624717729199*^9}, {3.716624780920953*^9, 3.7166248603689117`*^9}, {
   3.716624959969442*^9, 3.7166249821463957`*^9}, {3.716625040545493*^9, 
   3.716625048856797*^9}, {3.716625095856863*^9, 3.716625106241405*^9}, {
   3.716625178832839*^9, 3.716625214292095*^9}, {3.716625253329653*^9, 
   3.716625257474957*^9}, {3.716625302649609*^9, 3.716625374794873*^9}, {
   3.719066534221394*^9, 3.719066534866107*^9}, 3.719887417015256*^9, {
   3.719888354978146*^9, 3.719888360782092*^9}}],

Cell[CellGroupData[{

Cell["s2", "Section",
 CellChangeTimes->{{3.719892444635495*^9, 3.719892445148067*^9}, {
   3.71989409811096*^9, 3.7198941065028057`*^9}, 3.719902794893857*^9, 
   3.722235869587929*^9}],

Cell[TextData[{
 "homogeneous part of the dimensional recurrence relation for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "2"], "(", "\[Nu]", ")"}], TraditionalForm]], "TI"],
 " (see paper for definition)"
}], "Text",
 CellChangeTimes->{{3.719894304191492*^9, 3.719894338993539*^9}, 
   3.719902686761861*^9, 3.722235973475547*^9, {3.72223617587891*^9, 
   3.7222361874969482`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recurrence", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "\[Nu]"}], "-", "1"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "\[Nu]"}], "-", "5"}], ")"}], " ", 
     RowBox[{"s2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"108", 
        SuperscriptBox["\[Nu]", "2"]}], "+", "2"}], ")"}], " ", 
     RowBox[{"s2", "[", 
      RowBox[{"1", "+", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"9", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "\[Nu]"}], "+", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "\[Nu]"}], "+", "1"}], ")"}], 
     RowBox[{"s2", "[", 
      RowBox[{"2", "+", "\[Nu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7198926003178263`*^9, 3.719892603197774*^9}, {
   3.719894115940632*^9, 3.7198942042457333`*^9}, 3.719894295049123*^9, {
   3.719902810086913*^9, 3.719902810094056*^9}, {3.722235870645052*^9, 
   3.722235872400231*^9}, 3.722235977868164*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2h1", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "=", "1"}], ",", 
      RowBox[{"\[Nu]1", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{"\[Nu]2", "=", 
       RowBox[{"7", "/", "4"}]}], ",", "\[IndentingNewLine]", "a", ",", "b", 
      ",", "n", ",", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"{", "0", "}"}]}], ",", "frac1", ",", "frac2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Nt", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"8.8", "*", "p"}], "]"}], "+", "20"}]}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "1"}], "]"}], "=", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"-", "\[Nu]1"}]], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2.2", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["3", "4"], "]"}], "2"]}], 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              FractionBox["1", "4"], "]"}], "2"]}]]}], "  ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "\[Nu]2"}]]}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2.2", "*", "p"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"251", "-", 
            RowBox[{"648", " ", "n"}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"288", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"288", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"35", "-", 
            RowBox[{"216", " ", "n"}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"288", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"288", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac1", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac2", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "n", "]"}], 
               RowBox[{"frac1", "[", "n", "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"b", "[", "n", "]"}], 
               RowBox[{"frac2", "[", "n", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}]], 
       RowBox[{"accelerate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", "\[Nu]"], 
          RowBox[{"Flatten", "[", "res", "]"}]}], ",", "1", ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"0.05", "*", "Nt"}], "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{"res", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.719892449901359*^9, 3.7198925803666687`*^9}, {
   3.719892639078681*^9, 3.7198926477511797`*^9}, {3.719892689814932*^9, 
   3.719892905997447*^9}, {3.719893040944482*^9, 3.719893041932096*^9}, 
   3.719894210791828*^9, {3.7198943744684973`*^9, 3.71989437612859*^9}, 
   3.719894555689155*^9, {3.7198945897147913`*^9, 3.719894680712376*^9}, {
   3.7198948745685263`*^9, 3.719894903105987*^9}, {3.7198966424307404`*^9, 
   3.7198966856336927`*^9}, {3.719896719080161*^9, 3.719896844273388*^9}, {
   3.719896876248135*^9, 3.719896884321043*^9}, {3.71989698620903*^9, 
   3.719896989344964*^9}, {3.719897113217301*^9, 3.719897119105744*^9}, {
   3.7198971577984877`*^9, 3.719897165259334*^9}, {3.71989742029781*^9, 
   3.719897443636652*^9}, 3.719902810110676*^9, 3.72223587341499*^9, {
   3.7222359885995407`*^9, 3.722235993057231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2h2", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"oc", "=", "o"}], ",", 
      RowBox[{"\[Nu]0", "=", 
       RowBox[{"\[Nu]", "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", "\[LessEqual]", 
         RowBox[{"5", "/", "6"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", 
           RowBox[{"\[Nu]0", "-", "1"}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "6"}]}], "]"}]}], ",", 
       RowBox[{"oc", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", "\[LessEqual]", 
         RowBox[{"3", "/", "4"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", 
           RowBox[{"\[Nu]0", "-", "1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "|", 
           RowBox[{
            RowBox[{"-", "3"}], "/", "4"}]}]}], "]"}]}], ",", 
       RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", ">", 
         RowBox[{"1", "/", "6"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
          RowBox[{"1", "/", "6"}]}], "]"}]}], ",", 
       RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "\[Pi]", " ", "\[Nu]"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"7", "/", "4"}], "-", "\[Nu]"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"5", "/", "4"}], "-", "\[Nu]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["4", "\[Nu]"], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"11", "/", "6"}], "-", "\[Nu]"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"7", "/", "6"}], "-", "\[Nu]"}], "]"}]}]], 
      RowBox[{"s2h1", "[", 
       RowBox[{
        RowBox[{"2", "-", "\[Nu]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "oc"}], "}"}], ",", 
        RowBox[{"p", "+", "5"}]}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7198975079537477`*^9, 3.71989757564281*^9}, {
  3.719897644239149*^9, 3.719897848858107*^9}, {3.719897879454269*^9, 
  3.719897969233556*^9}, {3.719902810139392*^9, 3.7199028101415443`*^9}, {
  3.7199038281*^9, 3.7199038453632727`*^9}, {3.722235875997005*^9, 
  3.722235877762842*^9}, {3.722236040654625*^9, 3.722236074109316*^9}, {
  3.7222361056774263`*^9, 3.722236135758232*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"s2", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"s2h1", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"s2", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"s2h2", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.719897564886628*^9, 3.719897565104932*^9}, {
  3.7198980581600657`*^9, 3.719898068342977*^9}, {3.719902810169074*^9, 
  3.719902810171709*^9}, {3.722235878716113*^9, 3.7222358806869926`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 5, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719896697941573*^9, 3.7198967286902637`*^9, {3.719896809318261*^9, 
   3.719896822369246*^9}, 3.719896867441064*^9, 3.719896915104867*^9, {
   3.7198971354396553`*^9, 3.719897167427163*^9}, 3.719897448839388*^9, {
   3.7198975665739317`*^9, 3.719897579868944*^9}, 3.7198980694058247`*^9, 
   3.719903855801629*^9, 3.72223615021061*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719896697941573*^9, 3.7198967286902637`*^9, {3.719896809318261*^9, 
   3.719896822369246*^9}, 3.719896867441064*^9, 3.719896915104867*^9, {
   3.7198971354396553`*^9, 3.719897167427163*^9}, 3.719897448839388*^9, {
   3.7198975665739317`*^9, 3.719897579868944*^9}, 3.7198980694058247`*^9, 
   3.719903855801629*^9, 3.722236151400461*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t4", "Section",
 CellChangeTimes->{{3.6919904549460697`*^9, 3.691990459377994*^9}, {
  3.7162675593589687`*^9, 3.7162675598556223`*^9}, {3.719887468081235*^9, 
  3.719887468329811*^9}}],

Cell[TextData[{
 "homogeneous part of the dimensional recurrence relation for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["t", "4"], "(", "\[Nu]", ")"}], TraditionalForm]], "TI"],
 " (see paper for definition)"
}], "Text",
 CellChangeTimes->{{3.719887558429167*^9, 3.719887562159042*^9}, {
  3.7198884988327847`*^9, 3.7198885507705*^9}, {3.719888724233529*^9, 
  3.71988879225392*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"recurrence", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "400"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
    RowBox[{"t4", "[", "\[Nu]", "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"16", "+", 
      RowBox[{"549", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
    RowBox[{"t4", "[", 
     RowBox[{"1", "+", "\[Nu]"}], "]"}]}], "+", 
   RowBox[{"45", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
    RowBox[{"t4", "[", 
     RowBox[{"2", "+", "\[Nu]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.691502407931261*^9, 3.691502425060349*^9}, {
   3.716261363532692*^9, 3.71626141543591*^9}, 3.7162890440523233`*^9, 
   3.716289204923634*^9, {3.7162910246526947`*^9, 3.7162910559709806`*^9}, 
   3.716291155897704*^9, 3.716292175576251*^9, {3.716398279943617*^9, 
   3.716398322848052*^9}, 3.7166968386038523`*^9, 3.716697063423386*^9, {
   3.719887490134694*^9, 3.719887551260207*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "400"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
   RowBox[{"t4", "[", "\[Nu]", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"16", "+", 
     RowBox[{"549", " ", 
      SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
   RowBox[{"t4", "[", 
    RowBox[{"1", "+", "\[Nu]"}], "]"}]}], "+", 
  RowBox[{"45", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
   RowBox[{"t4", "[", 
    RowBox[{"2", "+", "\[Nu]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6915024081979847`*^9, 3.691502448529698*^9, 3.6919866586498747`*^9, 
   3.6919909680823174`*^9, {3.691991074735569*^9, 3.691991079917296*^9}, 
   3.698624545383603*^9, {3.716261378173272*^9, 3.716261415749205*^9}, 
   3.716267776868608*^9, 3.716289205167082*^9, 3.7162910568808193`*^9, 
   3.716291156534338*^9, 3.716292179054953*^9, 3.716398241262067*^9, {
   3.716398294258725*^9, 3.716398324017967*^9}, 3.716494429013736*^9, 
   3.716695970447556*^9, 3.7166968392288303`*^9, 3.716697063584955*^9, 
   3.716697163855226*^9, 3.7171442918973494`*^9, 3.71819280029221*^9, 
   3.718230812583569*^9, 3.718832629298477*^9, 3.7188414854543343`*^9, 
   3.71888420616146*^9, 3.719053613992332*^9, 3.71906678372493*^9, 
   3.7192883430649557`*^9, 3.7193104604395247`*^9, 3.719556786660173*^9, 
   3.719887512674008*^9, 3.719887552784093*^9, 3.7198917909365053`*^9, 
   3.7198932692905493`*^9, 3.7198983336799583`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"t4h1", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], 
     RowBox[{"(*", 
      RowBox[{"expansion", " ", "order"}], "*)"}], "}"}], ",", "p_Integer"}], 
   
   RowBox[{"(*", "precision", "*)"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Lambda]", "=", 
       FractionBox["25", "8"]}], ",", 
      RowBox[{"\[Nu]1", "=", 
       FractionBox["5", "4"]}], ",", 
      RowBox[{"\[Nu]2", "=", 
       FractionBox["7", "4"]}], ",", "\[IndentingNewLine]", "a", ",", "b", 
      ",", 
      RowBox[{"c", "=", 
       RowBox[{
        RowBox[{"-", "7"}], " ", 
        SqrtBox[
         FractionBox["5", "2"]], 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            FractionBox["7", "12"], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            FractionBox["11", "12"], "]"}]}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox["1", "12"], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["5", "12"], "]"}]}]]}]}], ",", "n", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"{", "0", "}"}]}], ",", "frac1", ",", "frac2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Nt", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"6.9", "*", "p"}], "]"}], "+", "20"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"#", " ", "of", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "1"}], "]"}], "=", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"-", "\[Nu]1"}]], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"c", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "\[Nu]2"}]]}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5197", "-", 
            RowBox[{"13176", " ", "n"}], "+", 
            RowBox[{"8784", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"2880", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"72", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"805", "-", 
            RowBox[{"4392", " ", "n"}], "+", 
            RowBox[{"8784", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"2880", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"12", " ", "n"}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"72", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "two", " ", "lines", " ", "below", " ", "calculate", " ", "expansions", 
       " ", "of", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Nu]", "-", 
          SubscriptBox["\[Nu]", 
           RowBox[{"1", ",", "2"}]], "-", "n"}], ")"}], "^", 
        RowBox[{"-", "1"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac1", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac2", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "n", "]"}], 
               RowBox[{"frac1", "[", "n", "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"b", "[", "n", "]"}], 
               RowBox[{"frac2", "[", "n", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "]"}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "collect", " ", "partial", " ", "sums", " ", "for", " ", "the", " ", 
       "convergence", " ", "acceleration"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"accelerate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "\[Nu]"], 
         RowBox[{"Flatten", "[", "res", "]"}]}], ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"0.07", "*", "Nt"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{"res", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.719887641015654*^9, 3.7198876437630997`*^9}, {
  3.719887688921954*^9, 3.7198878805477467`*^9}, {3.719887918438532*^9, 
  3.719887984560907*^9}, {3.719888026790949*^9, 3.719888124672838*^9}, {
  3.719888159773534*^9, 3.7198882305731277`*^9}, {3.719888266501945*^9, 
  3.719888281630827*^9}, {3.719888378390493*^9, 3.7198883808467093`*^9}, {
  3.719888438622967*^9, 3.719888458775846*^9}, {3.719888805887608*^9, 
  3.719888860722107*^9}, {3.7198890882484627`*^9, 3.7198891382180033`*^9}, {
  3.719889191241675*^9, 3.7198892476611*^9}, {3.719889753007408*^9, 
  3.719889760816572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t4h2", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"oc", "=", "o"}], ",", 
      RowBox[{"\[Nu]0", "=", 
       RowBox[{"\[Nu]", "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Three", " ", "lines", " ", "below", " ", "correct", " ", "the", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{"expansion", " ", 
       RowBox[{"order", ".", " ", "This"}], " ", "is", " ", "needed", " ", 
       "because", " ", "of", " ", "the", " ", "prefactor", 
       FractionBox[
        RowBox[{
         SuperscriptBox["5", "\[Nu]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["7", "4"], "-", "\[Nu]"}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "3"], "-", "\[Nu]"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["4", "3"], "-", "\[Nu]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], "+", "\[Nu]"}], "]"}]}]]}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", "\[LessEqual]", 
         RowBox[{"7", "/", "4"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", 
           RowBox[{"\[Nu]0", "-", "2"}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"oc", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", "\[LessEqual]", 
         RowBox[{"5", "/", "3"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", 
           RowBox[{"\[Nu]0", "-", "2"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "3"}], "|", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "3"}]}]}], "]"}]}], ",", 
       RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
        RowBox[{"\[Nu]0", ">", 
         RowBox[{"1", "/", "4"}]}], "&&", 
        RowBox[{"MatchQ", "[", 
         RowBox[{
          RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
          RowBox[{"1", "/", "4"}]}], "]"}]}], ",", 
       RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["5", "\[Nu]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "4"], "-", "\[Nu]"}], "]"}], "*", 
       RowBox[{"t4h1", "[", 
        RowBox[{
         RowBox[{"2", "-", "\[Nu]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "o"}], "}"}], ",", 
         RowBox[{"p", "+", "2"}]}], "]"}], " "}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "3"], "-", "\[Nu]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["4", "3"], "-", "\[Nu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], "+", "\[Nu]"}], "]"}]}]]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.719898147724134*^9, 3.719898326507367*^9}}],

Cell["Check equation:", "Text",
 CellChangeTimes->{{3.719888469920477*^9, 3.719888474401505*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"t4", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"t4h1", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"t4", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"t4h2", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.719888291760591*^9, 3.719888339081398*^9}, 
   3.719888489491702*^9, 3.719893225281805*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719888584683807*^9, 3.719889164334584*^9, 3.719889258917714*^9, 
   3.719891798699697*^9, 3.7198932707051563`*^9, {3.719898329530406*^9, 
   3.719898336875319*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719888584683807*^9, 3.719889164334584*^9, 3.719889258917714*^9, 
   3.719891798699697*^9, 3.7198932707051563`*^9, {3.719898329530406*^9, 
   3.719898338517765*^9}}]
}, Open  ]],

Cell["Fast calculation:", "Text",
 CellChangeTimes->{{3.719888651476365*^9, 3.71988866768099*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{"t4h1", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"t4h2", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.719888611694047*^9, 3.719888639741312*^9}, {
  3.719888672131712*^9, 3.719888676069785*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.664`", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
     "-", "1.47245164060628691480848677100520392816168265451084552999296301614\
480003580426566159956439889137481531136044236833259633721012531483113515422756\
937460757011559698414170392462349289496733848935901579091899815838150075541985\
796094297313867547754496749652133197331681114920319627512853242495253121977515\
589636050559571228102898535632354532923864909469423858275656697298277240724172\
510250652304644606590001828148373975255956730721112248091306724376648479955374\
79230528468136797152224933939601288686816554677342086418034632652`500."}], 
     "-", 
     RowBox[{
     "6.5201315052650019300040734340053215858313834540393068887710441898942097\
249411243699757102562442624362261634977901372964772896300109297997157143769816\
530940063253438879530522323987040046921276310254435917013038215229179356751100\
843249664178218263282153055882970231681187134520866451868516092271039723238873\
037628114423861695470179856245427012823667801582690863625153503157576928607609\
113335503794340129427464805275017116849522182214856138725320000577879336375578\
529086578001607239025426211142045693554415261284884776462062`500.", " ", 
      "\[Epsilon]"}], "-", 
     RowBox[{
     "61.278532909207110349646706553451425318865765006942568332698705394632088\
289123662256296225306835783386946248820147244518213613626070870930011687186748\
212986003338179276518957697806968810651365555812038988353379776290839824019127\
458093034380260197808919448827777378511880338902659772816354068053288731981096\
658524894751151919411418052828381185036568411999200161543317800120688616184402\
454997959510825363338250533798643754082474809715810178371233742878100909474883\
3161613904706086570414192030120266751403212573283632774469827`500.", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{
     "113.29855507252523877851273624902854194274600735902640642818082544748750\
134191922276118420393670092009894199966657403316267290261808023804163522126061\
813477884910438365113284939888557677145303832536332440748556120979370137984728\
715182834553377323139842505037014255583240999154056017061832399345231310701530\
883591660758305623175174269941166133157521634560115964070611369349733692652199\
643322602308504315190265575738351956178101793188268141356767068125871810431012\
85313166595312230589122780789317641560420171173072757922516251`500.", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{
     "1027.9328056994877897261831589912645490158029002008768856786226923248074\
635351351156384493931643566514726622971824276404286937595239635497201838311445\
822982148735375671868180186326415783185809079264703283770435614447005458228406\
834903839898381888291874918956709390616293046156199395656049470106207689911878\
627983320509386546484218707044820358185748108292006367794015029612464637718257\
158963651192953948294659665565335923248229408444038203469058814502499198268902\
231483423332417745152379640382040078469917722868476785149604811`500.", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "-", 
     RowBox[{
     "1841.7257443669918712399007702793246396335854010326112031757418567317035\
696088445019830552286970029390329323610556465551959797678094489876189115188260\
039755830988516010410611670803630847348505109950097525711980623746391650786298\
665900930797428899243409535618743354572757110065098314598170711823867247980144\
984191001075047428743814645383923569654064991043972807142101673356501071236679\
368507911885109370778700533791341411565233392628750635860531316415121265055314\
288506685344162211504672733419672442349865201632930239697211991`500.", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1.472451640606286914808486771005203928161682654510845529992963016144\
800035804265661599564398891374815311360442368332596337210125314831135154227569\
374607570115596984141703924623492894967338489359015790918998158381500755419857\
960942973138675477544967496521331973316811149203196275128532424952531219775155\
896360505595712281028985356323545329238649094694238582756566972982772407241725\
102506523046446065900018281483739752559567307211122480913067243766484799553747\
9230528468136797152224933939601288686816554677342086418034632652`500., \
-6.520131505265001930004073434005321585831383454039306888771044189894209724941\
124369975710256244262436226163497790137296477289630010929799715714376981653094\
006325343887953052232398704004692127631025443591701303821522917935675110084324\
966417821826328215305588297023168118713452086645186851609227103972323887303762\
811442386169547017985624542701282366780158269086362515350315757692860760911333\
550379434012942746480527501711684952218221485613872532000057787933637557852908\
6578001607239025426211142045693554415261284884776462062`500., \
-61.27853290920711034964670655345142531886576500694256833269870539463208828912\
366225629622530683578338694624882014724451821361362607087093001168718674821298\
600333817927651895769780696881065136555581203898835337977629083982401912745809\
303438026019780891944882777737851188033890265977281635406805328873198109665852\
489475115191941141805282838118503656841199920016154331780012068861618440245499\
795951082536333825053379864375408247480971581017837123374287810090947488331616\
13904706086570414192030120266751403212573283632774469827`500., \
-113.2985550725252387785127362490285419427460073590264064281808254474875013419\
192227611842039367009200989419996665740331626729026180802380416352212606181347\
788491043836511328493988855767714530383253633244074855612097937013798472871518\
283455337732313984250503701425558324099915405601706183239934523131070153088359\
166075830562317517426994116613315752163456011596407061136934973369265219964332\
260230850431519026557573835195617810179318826814135676706812587181043101285313\
166595312230589122780789317641560420171173072757922516251`500., \
-1027.932805699487789726183158991264549015802900200876885678622692324807463535\
135115638449393164356651472662297182427640428693759523963549720183831144582298\
214873537567186818018632641578318580907926470328377043561444700545822840683490\
383989838188829187491895670939061629304615619939565604947010620768991187862798\
332050938654648421870704482035818574810829200636779401502961246463771825715896\
365119295394829465966556533592324822940844403820346905881450249919826890223148\
3423332417745152379640382040078469917722868476785149604811`500., \
-1841.725744366991871239900770279324639633585401032611203175741856731703569608\
844501983055228697002939032932361055646555195979767809448987618911518826003975\
583098851601041061167080363084734850510995009752571198062374639165078629866590\
093079742889924340953561874335457275711006509831459817071182386724798014498419\
100107504742874381464538392356965406499104397280714210167335650107123667936850\
791188510937077870053379134141156523339262875063586053131641512126505531428850\
6685344162211504672733419672442349865201632930239697211991`500.}, 0, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.719888635051847*^9, 3.719888642977002*^9}, 
   3.71988867959004*^9, 3.7198891705178823`*^9, 3.7198892687280283`*^9, 
   3.719891802311809*^9, 3.719893276036538*^9, 3.719898342566621*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.592`", ",", 
   InterpretationBox[
    RowBox[{
    "1.16833891546623576732393382948197218579053641546538590280332066027386433\
617016236529379979545628860637413094868823737318129752775452051123135252164324\
454974621886365752290639471752121342001737140975098582643928995824757430259695\
311699526443109655523002497454709512532893184273382936403760561324879280332162\
822986338323030782014460984686616019505979037483404765502882572262280436207629\
656837111575774387046388827264386130634946079123349648763051147879718694307428\
40900274937843442777073074599162609743312120674681821773092`502.", "+", 
     RowBox[{
     "4.1064202244717117070780090842597115376531597788930224745174255644201989\
183968261792457202038358105564322611035806058562478959145249014924933331046896\
109705740924560659944041299951959902758117743662022936857454692307085456487465\
608623247972077423510584546078504213609428547363756664622526159446821872974652\
430195874867811118934773362524146747928821246145906880764234479276410109868380\
185822469117901819859663105948990299437502406919169108747041180757964941905780\
611055619335082085208523148216409473298672701274942946051405`501.\
5416954011806", " ", "\[Epsilon]"}], "+", 
     RowBox[{
     "3.7645305792047643426618345915248303517809625474467716618193155262634112\
155290572660691422328185071841108343732999851559882233481545753799299293008282\
545898056062028182193479196739783354940163881433320038620701848707795008213893\
409355251858081862275543191603355761843829671704400811862850373882183100005150\
455220518446924798222520555335479756139005527354891123000863174633160040870865\
862884847511684596513591934854524636122763141289362270246415985447640613490981\
126772921453446270440385219095345296702132515502777859566815`500.\
6779246108425", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
     "20.672839474734725504483358372006985581208736800749055693753251072602412\
507775355414098571741629864133113647451031679254843482029300067703202169364345\
824793700254637632311667392056009778846310577937648543123540910538720454668848\
098246452184054170532110065910356266964497843937827415998429442760037648260185\
567290628178079813336658840720082683218776892927160592475640130828588791439425\
374106744976884054581103891505127373414217239656010630544097069027347730512992\
0173920503879862499575275058106202128857544855392668675656554`500.\
7027291216855", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
     "102.19761843080082966638183581101717744848816590636742110107812158164956\
747003635403020306015150373901847653811089502912673346827552008750948799064537\
111034729176483018997100903527909037749883464012568508451681188657874200066621\
318235394096082664320376629672270367049036325418671751833709160463248545762733\
392099388771539293174211573918186241446273987120921991724206722161715942012471\
537495957966097663031497080948055153014195407840665769443547013238627580273063\
99945706179172436985525134933651094547055962617602569676965959`500.\
7386950137611", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
     "404.33736902337502298128912110694332541319942737013044230169370857380506\
109945593956550620040728750372399740189145077785009031743551386340676359169502\
290553239771474471607583918996537330905831338034115850161120770371961514263955\
713940139666551636594301221093515297624632293950514807245745399737019432791305\
165656091043032947041475713995665130521928876732742810048317845646919920281285\
808531211453098125311971860865177469489101825649248583063025536115858915879715\
5227517318915452660219212860066310869027236693172712949930451`500.\
70953815798663", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     1.16833891546623576732393382948197218579053641546538590280332066027386433\
617016236529379979545628860637413094868823737318129752775452051123135252164324\
454974621886365752290639471752121342001737140975098582643928995824757430259695\
311699526443109655523002497454709512532893184273382936403760561324879280332162\
822986338323030782014460984686616019505979037483404765502882572262280436207629\
656837111575774387046388827264386130634946079123349648763051147879718694307428\
40900274937843442777073074599162609743312120674681821773092`502., 
      4.1064202244717117070780090842597115376531597788930224745174255644201989\
183968261792457202038358105564322611035806058562478959145249014924933331046896\
109705740924560659944041299951959902758117743662022936857454692307085456487465\
608623247972077423510584546078504213609428547363756664622526159446821872974652\
430195874867811118934773362524146747928821246145906880764234479276410109868380\
185822469117901819859663105948990299437502406919169108747041180757964941905780\
611055619335082085208523148216409473298672701274942946051405`501.\
5416954011806, 
      3.7645305792047643426618345915248303517809625474467716618193155262634112\
155290572660691422328185071841108343732999851559882233481545753799299293008282\
545898056062028182193479196739783354940163881433320038620701848707795008213893\
409355251858081862275543191603355761843829671704400811862850373882183100005150\
455220518446924798222520555335479756139005527354891123000863174633160040870865\
862884847511684596513591934854524636122763141289362270246415985447640613490981\
126772921453446270440385219095345296702132515502777859566815`500.\
6779246108425, 
      20.672839474734725504483358372006985581208736800749055693753251072602412\
507775355414098571741629864133113647451031679254843482029300067703202169364345\
824793700254637632311667392056009778846310577937648543123540910538720454668848\
098246452184054170532110065910356266964497843937827415998429442760037648260185\
567290628178079813336658840720082683218776892927160592475640130828588791439425\
374106744976884054581103891505127373414217239656010630544097069027347730512992\
0173920503879862499575275058106202128857544855392668675656554`500.\
7027291216855, 
      102.19761843080082966638183581101717744848816590636742110107812158164956\
747003635403020306015150373901847653811089502912673346827552008750948799064537\
111034729176483018997100903527909037749883464012568508451681188657874200066621\
318235394096082664320376629672270367049036325418671751833709160463248545762733\
392099388771539293174211573918186241446273987120921991724206722161715942012471\
537495957966097663031497080948055153014195407840665769443547013238627580273063\
99945706179172436985525134933651094547055962617602569676965959`500.\
7386950137611, 
      404.33736902337502298128912110694332541319942737013044230169370857380506\
109945593956550620040728750372399740189145077785009031743551386340676359169502\
290553239771474471607583918996537330905831338034115850161120770371961514263955\
713940139666551636594301221093515297624632293950514807245745399737019432791305\
165656091043032947041475713995665130521928876732742810048317845646919920281285\
808531211453098125311971860865177469489101825649248583063025536115858915879715\
5227517318915452660219212860066310869027236693172712949930451`500.\
70953815798663}, 0, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.719888635051847*^9, 3.719888642977002*^9}, 
   3.71988867959004*^9, 3.7198891705178823`*^9, 3.7198892687280283`*^9, 
   3.719891802311809*^9, 3.719893276036538*^9, 3.719898345145369*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t10", "Section",
 CellChangeTimes->{{3.6919904549460697`*^9, 3.691990459377994*^9}, {
  3.7162675593589687`*^9, 3.7162675598556223`*^9}, {3.716509618181735*^9, 
  3.716509624012415*^9}, {3.719891693941629*^9, 3.7198916946642647`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recurrence", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"13", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"t10", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"120", "-", 
       RowBox[{"691", " ", "\[Nu]"}], "+", 
       RowBox[{"1050", " ", 
        SuperscriptBox["\[Nu]", "2"]}], "-", 
       RowBox[{"455", " ", 
        SuperscriptBox["\[Nu]", "3"]}]}], ")"}], " ", 
     RowBox[{"t10", "[", 
      RowBox[{"1", "+", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"9", " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"13", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"t10", "[", 
      RowBox[{"2", "+", "\[Nu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.719889331162407*^9, 3.719889336111946*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t10h1", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "=", 
       RowBox[{
        FractionBox["1", "54"], " ", 
        RowBox[{"(", 
         RowBox[{"35", "+", 
          RowBox[{"13", " ", 
           SqrtBox["13"]}]}], ")"}]}]}], ",", 
      RowBox[{"\[Nu]1", "=", "2"}], ",", 
      RowBox[{"\[Nu]2", "=", 
       RowBox[{"8", "/", "3"}]}], ",", "\[IndentingNewLine]", "a", ",", "b", 
      ",", "n", ",", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"{", "0", "}"}]}], ",", "frac1", ",", "frac2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Nt", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"3", "*", "p"}], "]"}], "+", "20"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"#", " ", "of", " ", "terms"}], "*)"}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "1"}], "]"}], "=", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"-", "\[Nu]1"}]], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         FractionBox["7", "18"], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "\[Nu]2"}]]}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"2", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "120"}], "+", 
            RowBox[{"691", " ", "n"}], "-", 
            RowBox[{"1050", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"455", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"9", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"13", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"13", " ", "n"}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"3", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "17"}], "+", 
            RowBox[{"13", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"238", "-", 
            RowBox[{"2763", " ", "n"}], "-", 
            RowBox[{"3780", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"12285", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"81", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"39", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{"39", " ", "n"}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"9", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25"}], "+", 
            RowBox[{"39", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac1", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac2", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "n", "]"}], 
               RowBox[{"frac1", "[", "n", "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"b", "[", "n", "]"}], 
               RowBox[{"frac2", "[", "n", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"accelerate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "\[Nu]"], 
         RowBox[{"Flatten", "[", "res", "]"}]}], ",", 
        RowBox[{"1", "/", "3"}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"0.21", "*", "Nt"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{"res", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7198894516111107`*^9, 3.719889462839275*^9}, {
   3.719889505461843*^9, 3.719889649770116*^9}, {3.719889689778564*^9, 
   3.7198897374617767`*^9}, {3.719889768237466*^9, 3.7198898248280087`*^9}, 
   3.7198899535250072`*^9, {3.719890040907803*^9, 3.7198900410612698`*^9}, {
   3.719890853373617*^9, 3.719890868853531*^9}, {3.719891817091454*^9, 
   3.719891818924467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t10h2", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "=", 
       RowBox[{
        FractionBox["1", "54"], " ", 
        RowBox[{"(", 
         RowBox[{"35", "-", 
          RowBox[{"13", " ", 
           SqrtBox["13"]}]}], ")"}]}]}], ",", 
      RowBox[{"\[Nu]1", "=", 
       RowBox[{"-", 
        FractionBox["4", "3"]}]}], ",", 
      RowBox[{"\[Nu]2", "=", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", "a", ",", "b", ",", 
      "n", ",", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"{", "0", "}"}]}], ",", "frac1", ",", "frac2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Nt", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"3", "*", "p"}], "]"}], "+", "20"}]}], 
      RowBox[{"(*", 
       RowBox[{"#", " ", "of", " ", "terms"}], "*)"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"oc", "=", "o"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Nu]", "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "\[Element]", 
         "Reals"}], "&&", 
        RowBox[{
         RowBox[{"FractionalPart", "[", 
          RowBox[{"\[Nu]", "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "\[Equal]", 
         "0"}]}], ",", 
       RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "1"}], "]"}], "=", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "\[Lambda]"}], ")"}], "\[Nu]1"], ",", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{"2", "p"}], "]"}], "+", "5"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "\[Lambda]"}], ")"}], "\[Nu]2"]}], ",", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{"2", "p"}], "]"}], "+", "5"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "356"}], "+", 
            RowBox[{"8577", " ", "n"}], "-", 
            RowBox[{"20790", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"12285", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"27", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "40"}], "+", 
            RowBox[{"39", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"39", " ", "n"}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "40"}], "+", 
            RowBox[{"39", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", "-", 
            RowBox[{"44", " ", "n"}], "-", 
            RowBox[{"315", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"455", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"3", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"13", " ", "n"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"13", " ", "n"}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"13", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac1", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "+", "\[Nu]1", "+", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "+", "\[Nu]1", "+", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "+", "\[Nu]1", "+", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac2", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "+", "\[Nu]2", "+", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "+", "\[Nu]2", "+", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "+", "\[Nu]2", "+", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "\[Lambda]"}], ")"}], "n"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "n", "]"}], 
               RowBox[{"frac1", "[", "n", "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"b", "[", "n", "]"}], 
               RowBox[{"frac2", "[", "n", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[Lambda]"}], ")"}], "\[Nu]"], 
       RowBox[{"Flatten", "[", "res", "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"accelerate", "[", 
      RowBox[{"res", ",", 
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"0.21", "*", "Nt"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.716293367398841*^9, 3.716293610229576*^9}, {
   3.716293643218601*^9, 3.7162936607389717`*^9}, {3.716293864641054*^9, 
   3.7162939368583727`*^9}, 3.716505990805676*^9, {3.716512224911409*^9, 
   3.716512325747345*^9}, 3.716512400093371*^9, {3.7166241612406263`*^9, 
   3.71662430359346*^9}, 3.716624335043624*^9, {3.716694098708576*^9, 
   3.716694226688731*^9}, {3.716695103908577*^9, 3.716695142551489*^9}, 
   3.7166951760613823`*^9, 3.716695249549974*^9, {3.716695322830495*^9, 
   3.7166954179556923`*^9}, {3.7166955418782787`*^9, 
   3.7166955672289457`*^9}, {3.7193126790893517`*^9, 
   3.7193127234604588`*^9}, {3.719873797081423*^9, 3.719873835187175*^9}, {
   3.7198738844109373`*^9, 3.719873934763777*^9}, {3.719873965943242*^9, 
   3.7198740644747562`*^9}, {3.7198748765803823`*^9, 3.719874900486847*^9}, {
   3.7198749319487247`*^9, 3.719874940391094*^9}, {3.719874990556347*^9, 
   3.719874995772367*^9}, 3.719875179248576*^9, {3.71988992878579*^9, 
   3.719890007916288*^9}, {3.719890065978509*^9, 3.719890261338757*^9}, {
   3.7198903004844103`*^9, 3.719890406039006*^9}, {3.719890445524013*^9, 
   3.719890446832026*^9}, {3.719891813852919*^9, 3.719891814433401*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"t10", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"t10h1", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"t10", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"t10h2", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.719890824454969*^9, 3.7198908245404463`*^9}, 
   3.719893214184585*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719889492290173*^9, 3.7198898411603823`*^9, 3.719890052342003*^9, 
   3.719890270232383*^9, {3.719890371367187*^9, 3.7198904241878157`*^9}, 
   3.719890485694756*^9, 3.719890991924632*^9, 3.719891045684087*^9, 
   3.719891827347978*^9, 3.719893281286384*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.719889492290173*^9, 3.7198898411603823`*^9, 3.719890052342003*^9, 
   3.719890270232383*^9, {3.719890371367187*^9, 3.7198904241878157`*^9}, 
   3.719890485694756*^9, 3.719890991924632*^9, 3.719891045684087*^9, 
   3.719891827347978*^9, 3.719893283967413*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{"t10h1", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"t10h2", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.719890835071527*^9, 3.719890840670258*^9}, {
  3.719890995654991*^9, 3.7198909957552433`*^9}, {3.719891050063031*^9, 
  3.719891064730485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.304`", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Epsilon]"]}], "-", 
     "2.5548181151192734623899069842048664231132689607804944653869839681503030\
303910903921524861263266282176100662508394700613989500325859129838064783288218\
824470517138158572774589197666074589542486081976205033582075919021182069801138\
258238249519643433900778978015416702394323195432407887539120123675737538595335\
586649576607254228195532815172270061373420040684689960205919986617799979138628\
866980534466546705847717793047349687419953585631605896288006493635361075047058\
039469573373796333745632711688007812759649288739185990376826`500.", "+", 
     RowBox[{
     "2.6067177954668616442725909974424208880037853086765131067413340745586430\
647056320981244547968055817408062995121619552579737826858165170642964973138328\
461714997793741516977338201085511799584976948629339597665183892861602587140191\
845798744287427724703273422613019989340363563405908608973173269585712943886585\
043959540243853129918084113406100778746743629476859942086471916849670515589638\
285309737083599287789957384097775699335293459886397890317457260360854192204098\
136622938369765964213827728442962779928051386894284626652341`500.", " ", 
      "\[Epsilon]"}], "-", 
     RowBox[{
     "2.4222508904153218551848608201434909524453852633592249998347898604600603\
708904348883953473274037175005009229962254527913429742532849746161708360743077\
419766528484680564764902834046109757791214375661276372101324058066540561308090\
536173274696139891797131240078938696411270669330182845137646142754194403681558\
295013948137392159184154709520165783759143310407740294062677970831262943363827\
742464048110028581596012389313512602782971817758639638363362912017598523471289\
768395414704986343044310796818183625680814383544040640947629`500.", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
     "2.8093480304262256093306112020286765983380831435540349466423687267637020\
738268554890827585999765653619199001802235579226325644463093403626581630705976\
204657234145026081192680228666783284013036067926594492610216883288426293454423\
589513801137341117465278247120504173757667240858566438240412028785573867284175\
143076490360428826932193592091688443592538435787484258050247774736935418341350\
748475018408023230586613203686046654479683101459822808700260680948922978314883\
003949925466117970195559904062846219560168775162965759114741`500.", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{
     "3.6969699106161210340337703049900970539536558287707168509937894631169968\
336912731425332089116202547878572516473326932883564434139011688071391152789570\
279084358986593706181977494592517786939391800820627077911993613794409778753549\
735420804278996569908389050112994569997077580820408743804552733842655369353948\
138377030549213774703522868156405270403461003049147178450407184547416083478104\
474332655592931559654420762169202218776245892173735160551816033662579163555200\
001721189633962748902229966609824703133224946963607141966187`500.", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
     "5.1346090804685676555712405279132142629515398967365275891868396368405143\
559185374590126324069054272149216622536374736365025197967396440602365375147529\
708751001330658774191695840022586749707262558776211820263642729460340138499787\
746775220071380062094286607913665298735059844970769695554103835284972159302140\
508773171578606860181537415970608851355065538429125485757400479607717278957620\
543209496219450553341047377901763816149872337743553913742935082461561126398902\
947452299075976013948947490032810383063625776116995330513009`500.", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-1.`500., \
-2.554818115119273462389906984204866423113268960780494465386983968150303030391\
090392152486126326628217610066250839470061398950032585912983806478328821882447\
051713815857277458919766607458954248608197620503358207591902118206980113825823\
824951964343390077897801541670239432319543240788753912012367573753859533558664\
957660725422819553281517227006137342004068468996020591998661779997913862886698\
053446654670584771779304734968741995358563160589628800649363536107504705803946\
9573373796333745632711688007812759649288739185990376826`500., 
      2.6067177954668616442725909974424208880037853086765131067413340745586430\
647056320981244547968055817408062995121619552579737826858165170642964973138328\
461714997793741516977338201085511799584976948629339597665183892861602587140191\
845798744287427724703273422613019989340363563405908608973173269585712943886585\
043959540243853129918084113406100778746743629476859942086471916849670515589638\
285309737083599287789957384097775699335293459886397890317457260360854192204098\
136622938369765964213827728442962779928051386894284626652341`500., \
-2.422250890415321855184860820143490952445385263359224999834789860460060370890\
434888395347327403717500500922996225452791342974253284974616170836074307741976\
652848468056476490283404610975779121437566127637210132405806654056130809053617\
327469613989179713124007893869641127066933018284513764614275419440368155829501\
394813739215918415470952016578375914331040774029406267797083126294336382774246\
404811002858159601238931351260278297181775863963836336291201759852347128976839\
5414704986343044310796818183625680814383544040640947629`500., 
      2.8093480304262256093306112020286765983380831435540349466423687267637020\
738268554890827585999765653619199001802235579226325644463093403626581630705976\
204657234145026081192680228666783284013036067926594492610216883288426293454423\
589513801137341117465278247120504173757667240858566438240412028785573867284175\
143076490360428826932193592091688443592538435787484258050247774736935418341350\
748475018408023230586613203686046654479683101459822808700260680948922978314883\
003949925466117970195559904062846219560168775162965759114741`500., \
-3.696969910616121034033770304990097053953655828770716850993789463116996833691\
273142533208911620254787857251647332693288356443413901168807139115278957027908\
435898659370618197749459251778693939180082062707791199361379440977875354973542\
080427899656990838905011299456999707758082040874380455273384265536935394813837\
703054921377470352286815640527040346100304914717845040718454741608347810447433\
265559293155965442076216920221877624589217373516055181603366257916355520000172\
1189633962748902229966609824703133224946963607141966187`500., 
      5.1346090804685676555712405279132142629515398967365275891868396368405143\
559185374590126324069054272149216622536374736365025197967396440602365375147529\
708751001330658774191695840022586749707262558776211820263642729460340138499787\
746775220071380062094286607913665298735059844970769695554103835284972159302140\
508773171578606860181537415970608851355065538429125485757400479607717278957620\
543209496219450553341047377901763816149872337743553913742935082461561126398902\
947452299075976013948947490032810383063625776116995330513009`500.}, -1, 6, 1],
    
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.719891052051915*^9, 3.719891070961524*^9}, 
   3.719891833753483*^9, 3.719893289999222*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.688`", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{
      "16.43650710980564934761501676228586854685543447488877867983720299701724\
795070063529187270167570815254831257708092944404241037935697882915713567869794\
142609705963568277987465701795638399286239121120427648719319848728924528830558\
568012232977127469155711409376562924107593731428192393657627934391928609514264\
446065187536980830514768920062573616865952102165809792016251805580487440371956\
632561648682722384703819892334854600461948650099763739361773391618839040729280\
053806093891915796175416958593571262125715307229122929745134842145273872433785\
877`520.0064737031691", " ", "\[Epsilon]"}]}], "-", 
     RowBox[{
     "33.420062921055897988714478581022351144649336934841075379305037658181297\
572170471014181174889067443042089028224917296684995009920471594990482082481228\
683785753476401813770394952170294529831752271730599610842757451582264488348147\
684306900787863538479938067783439924390977917382731043514213984550370849495168\
766976998950787860182390238758208451879856754231886962154499429692145503147284\
348544666174576823757732016361021836577223653959864055835164983512816469014036\
081105509173406297830139906300391869571893162159796475326299046900770524868392\
2`520.1370908350965", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{
     "13.358458973213256112095864102446652406372192356733432955454212479916752\
508002994031741438488489499286338880183721695466406784222830886960444104242898\
745685511512618045412769862007847879812259129903376213155505576946682197227862\
080407030030213417602314787098406412652716722084275932211317278150714861570806\
730691656882943532577473549111466805113051228538222343606690381880708729830933\
364311459290333414958456973084695608395211310233675453429247495405606070376410\
942967708977013728133770193880287091719515189948454671662823262107444188463698\
33`520.206754169836", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
     "12.454176679395293874679956064429473767165797425751328075854726790220780\
762515246921652467786403652180556752421098072345236635888784657602038230128629\
349133236914072521094964488000916135574862826519900272806173468574992152418930\
731163410041068095528922007229547219200243003105281475785935895304703600812704\
812082900013664288067656598529703397639604244810879086849137759552793143884978\
247457333310003815228527847234993090169509931485552336893397087699191053538637\
234335463280927866861291029980704010156737696036198511237363411875839504894164\
12`519.6054054958624", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
     "6.4223395402809132998011387005033023668596770805538896125133345327098848\
113476220035175340698328565158625346093905772637238743354695335162432624770130\
727857794571779111023569390310676896313694725342585289834966755510357546600464\
475729363914122433931645137203096453431066321531634002125476348164617873369369\
146112696381956850803536907041885607139300423547110336242309637576591124490138\
177178951419926286247469152494772928952274796250088933432845292236565775827773\
289367153107045374281578766485196493685208525265421757359700826664478268760393\
9`519.67534269207", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-16.43650710980564934761501676228586854685543447488877867983720299701\
724795070063529187270167570815254831257708092944404241037935697882915713567869\
794142609705963568277987465701795638399286239121120427648719319848728924528830\
558568012232977127469155711409376562924107593731428192393657627934391928609514\
264446065187536980830514768920062573616865952102165809792016251805580487440371\
956632561648682722384703819892334854600461948650099763739361773391618839040729\
280053806093891915796175416958593571262125715307229122929745134842145273872433\
785877`520.0064737031691, \
-33.42006292105589798871447858102235114464933693484107537930503765818129757217\
047101418117488906744304208902822491729668499500992047159499048208248122868378\
575347640181377039495217029452983175227173059961084275745158226448834814768430\
690078786353847993806778343992439097791738273104351421398455037084949516876697\
699895078786018239023875820845187985675423188696215449942969214550314728434854\
466617457682375773201636102183657722365395986405583516498351281646901403608110\
55091734062978301399063003918695718931621597964753262990469007705248683922`\
520.1370908350965, \
-13.35845897321325611209586410244665240637219235673343295545421247991675250800\
299403174143848848949928633888018372169546640678422283088696044410424289874568\
551151261804541276986200784787981225912990337621315550557694668219722786208040\
703003021341760231478709840641265271672208427593221131727815071486157080673069\
165688294353257747354911146680511305122853822234360669038188070872983093336431\
145929033341495845697308469560839521131023367545342924749540560607037641094296\
770897701372813377019388028709171951518994845467166282326210744418846369833`\
520.206754169836, 
      12.454176679395293874679956064429473767165797425751328075854726790220780\
762515246921652467786403652180556752421098072345236635888784657602038230128629\
349133236914072521094964488000916135574862826519900272806173468574992152418930\
731163410041068095528922007229547219200243003105281475785935895304703600812704\
812082900013664288067656598529703397639604244810879086849137759552793143884978\
247457333310003815228527847234993090169509931485552336893397087699191053538637\
234335463280927866861291029980704010156737696036198511237363411875839504894164\
12`519.6054054958624, 
      6.4223395402809132998011387005033023668596770805538896125133345327098848\
113476220035175340698328565158625346093905772637238743354695335162432624770130\
727857794571779111023569390310676896313694725342585289834966755510357546600464\
475729363914122433931645137203096453431066321531634002125476348164617873369369\
146112696381956850803536907041885607139300423547110336242309637576591124490138\
177178951419926286247469152494772928952274796250088933432845292236565775827773\
289367153107045374281578766485196493685208525265421757359700826664478268760393\
9`519.67534269207}, 1, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.719891052051915*^9, 3.719891070961524*^9}, 
   3.719891833753483*^9, 3.7198932946570044`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["j5", "Section",
 CellChangeTimes->{{3.719892444635495*^9, 3.719892445148067*^9}, 
   3.722235814139382*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"recurrence", "=", 
   RowBox[{
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Nu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"j5", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"28", " ", "\[Nu]"}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
     RowBox[{"j5", "[", 
      RowBox[{"1", "+", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "\[Nu]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
     RowBox[{"j5", "[", 
      RowBox[{"2", "+", "\[Nu]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7198926003178263`*^9, 3.719892603197774*^9}, {
  3.7222358277806187`*^9, 3.722235829197386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"j5h1", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "=", "1"}], ",", 
      RowBox[{"\[Nu]1", "=", 
       RowBox[{"7", "/", "4"}]}], ",", 
      RowBox[{"\[Nu]2", "=", "2"}], ",", "\[IndentingNewLine]", "a", ",", "b",
       ",", "n", ",", "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"{", "0", "}"}]}], ",", "frac1", ",", "frac2", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Nt", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"20", "*", "p"}], "]"}], "+", "20"}]}]}], 
     "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"-", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"-", "1"}], "]"}], "=", "0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"-", "\[Nu]1"}]], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"10", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "0", "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{" ", 
            RowBox[{"4", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", "/", "4"}], "]"}], 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "/", "4"}], "]"}], "4"]}]}], 
           SuperscriptBox["\[Pi]", "2"]]}], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "\[Nu]2"}]]}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"10", "p"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"a", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"71", "-", 
            RowBox[{"168", " ", "n"}], "+", 
            RowBox[{"112", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"16", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"8", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", "n_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"b", "[", "n", "]"}], "=", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"28", " ", "n"}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "n"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{"4", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac1", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]1", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"frac2", "[", "n_", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], "/.", 
           RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], ")"}], "==", "0"}], ",", 
        
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Nu]", "-", "\[Nu]2", "-", "n"}], ")"}], "^", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "o"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"{", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "n", "]"}], 
               RowBox[{"frac1", "[", "n", "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"b", "[", "n", "]"}], 
               RowBox[{"frac2", "[", "n", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"accelerate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "\[Nu]"], 
         RowBox[{"Flatten", "[", "res", "]"}]}], ",", 
        RowBox[{"5", "/", "4"}], ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"0.045", "*", "Nt"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{"res", ",", "p"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.719892449901359*^9, 3.7198925803666687`*^9}, {
   3.719892639078681*^9, 3.7198926477511797`*^9}, {3.719892689814932*^9, 
   3.719892905997447*^9}, {3.719893040944482*^9, 3.719893041932096*^9}, 
   3.7222358439523277`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"j5h2", "[", 
   RowBox[{"\[Nu]_", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]_", ",", "o_"}], "}"}], ",", "p_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], "\[Nu]"], 
   RowBox[{"j5h1", "[", 
    RowBox[{
     RowBox[{"3", "-", "\[Nu]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "o"}], "}"}], ",", 
     RowBox[{"p", "+", "5"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.722235844956326*^9, 3.722235845848937*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"j5", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"j5h1", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"recurrence", "/.", 
   RowBox[{"\[Nu]", "\[Rule]", 
    RowBox[{"2", "-", "\[Epsilon]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"j5", "[", "\[Nu]_", "]"}], "\[RuleDelayed]", 
   RowBox[{"j5h2", "[", 
    RowBox[{"\[Nu]", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "100"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.719892920828246*^9, 3.719892926158475*^9}, {
  3.719892982622375*^9, 3.71989299156087*^9}, {3.719893052882792*^9, 
  3.719893060128902*^9}, {3.719893143501899*^9, 3.71989314378448*^9}, {
  3.7222358310530663`*^9, 3.7222358474573183`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.71989306187087*^9, 3.719893145668479*^9, 
  3.719893296116941*^9, 3.722236209915007*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.71989306187087*^9, 3.719893145668479*^9, 
  3.719893296116941*^9, 3.722236211104126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{"j5h1", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"j5h2", "[", 
   RowBox[{
    RowBox[{"2", "-", "\[Epsilon]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "5"}], "}"}], ",", "500"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.719893153982257*^9, 3.7198931686048107`*^9}, {
  3.722235848973692*^9, 3.7222358496297493`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.584`", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
     "0.6462200521930970909755141009373154075008747330684654173637466577104027\
560692843062552569132266160970850340501656417510445029954994098332419487912157\
989499605400073410435014600493065572704318139467911892975397121411359512606472\
032778487264155070162595913331289213957851359757090007509193172458796170240537\
225358756782004313463108589425214182467253309490808221383357230050253347456549\
494514537943949109244205921245857418670150669607572831280560110751586754254883\
659981104738591456370380492915094718106131648266418063019549`500.", "/", 
      "\[Epsilon]"}], "+", 
     "3.8788191788707239663434023082062718672374518922284550853507301143129463\
745622045718142626865265651897333364762086387539481121011148702632698613317096\
575371016808148338230114430799040777754711139390958477465996425743457840567304\
714255577085594516450363392024128643043584620369406133883983581914600635100288\
170695930579958096987236260533002768200843317383161200707169448768885658024103\
054970940537786253576066563611817987731833032226703616173474400163974323778519\
807573633346085858814915072562765174684847411168444280346442`500.", "+", 
     RowBox[{
     "16.276550727646100984599088063141316076854104835351528364983243258001075\
065351779308247668991894033587565574082783230465791138115000852972766809477481\
928865272834825023962619956463800530387694146275740948848899662211103955663196\
662080487794306354650741922035381026060438253978085922197749117090365438820247\
264932931352273890972771475439863062775989372812123506566734243562509856870220\
821710524205905348428272531250090286443552035064980657560256458757671965399390\
4867893193754153148869121321977256435987990529230958570230886`500.", " ", 
      "\[Epsilon]"}], "+", 
     RowBox[{
     "63.539285785357399639639646680241177798168122540408846899798195405300955\
603663746244280515565365580364184237538765534880310938266126477309386576002931\
659798487598336557191641942757179368311277794902649509630095893284975230827765\
587205891930332152079317196307506245067444010115645879456013897405259038538200\
458420515581300614813322791479842422788214160183285240242533468537234341677418\
261491808254529342822879812127557329583553884875331601875556956821200649822821\
6830131678430966791005977091542364382070841892204933282999034`500.", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{
     "256.70464446812842300969235674474654677140732533014036807028437310307571\
658216945461250723366517947359684484865946704111460429428829686789888653776703\
187871982847715022000446705477152224820424334169583295503730427982677860447869\
078663610853594846294907834117929089516007258518660984200193360902441266458044\
735341967927133170936141386381507172042237051984189519639886760496681068543687\
141269333488569944234387548188064026476716296671367601943472236498569133240899\
52607089801200761768444788361546087660857183964099386531353636`500.", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "+", 
     RowBox[{
     "1022.9687155041286271740052263126648577365750584085556402731547901733556\
836264169684566669356356275577167320082053424783291733375312738722755388869331\
897209265275268767917626912626188092936758320075536952601330979121121962059876\
746881627216136400091013447453215447414484886731272926426929257270367553617650\
035502415036073926243777834008872294679944669422403132605059074870985521577989\
233937539863440281412222931734010679235680778066852525890436842425682999928729\
259815568450281656054745440682036865571285583912087486842886474`500.", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
     "4097.4683818415624094534857514066486521257705238713464894315178475076586\
466680001006922313631974606954006751392977904654943281290760652651354874519806\
025861796413081664480418703399355057577161639651200307883612469964200702691408\
639451540936108057885095746152065380949142209996928660874853502374760850724629\
745424575623480465254652359686149627240331437000086971899507437709144416416652\
280939490506803115427121573878560901729707564141844772787369782853352365865232\
370949644598883283274465653911034014764558408918980545947572238`500.", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     0.64622005219309709097551410093731540750087473306846541736374665771040275\
606928430625525691322661609708503405016564175104450299549940983324194879121579\
894996054000734104350146004930655727043181394679118929753971214113595126064720\
327784872641550701625959133312892139578513597570900075091931724587961702405372\
253587567820043134631085894252141824672533094908082213833572300502533474565494\
945145379439491092442059212458574186701506696075728312805601107515867542548836\
59981104738591456370380492915094718106131648266418063019549`500., 
      3.8788191788707239663434023082062718672374518922284550853507301143129463\
745622045718142626865265651897333364762086387539481121011148702632698613317096\
575371016808148338230114430799040777754711139390958477465996425743457840567304\
714255577085594516450363392024128643043584620369406133883983581914600635100288\
170695930579958096987236260533002768200843317383161200707169448768885658024103\
054970940537786253576066563611817987731833032226703616173474400163974323778519\
807573633346085858814915072562765174684847411168444280346442`500., 
      16.276550727646100984599088063141316076854104835351528364983243258001075\
065351779308247668991894033587565574082783230465791138115000852972766809477481\
928865272834825023962619956463800530387694146275740948848899662211103955663196\
662080487794306354650741922035381026060438253978085922197749117090365438820247\
264932931352273890972771475439863062775989372812123506566734243562509856870220\
821710524205905348428272531250090286443552035064980657560256458757671965399390\
4867893193754153148869121321977256435987990529230958570230886`500., 
      63.539285785357399639639646680241177798168122540408846899798195405300955\
603663746244280515565365580364184237538765534880310938266126477309386576002931\
659798487598336557191641942757179368311277794902649509630095893284975230827765\
587205891930332152079317196307506245067444010115645879456013897405259038538200\
458420515581300614813322791479842422788214160183285240242533468537234341677418\
261491808254529342822879812127557329583553884875331601875556956821200649822821\
6830131678430966791005977091542364382070841892204933282999034`500., 
      256.70464446812842300969235674474654677140732533014036807028437310307571\
658216945461250723366517947359684484865946704111460429428829686789888653776703\
187871982847715022000446705477152224820424334169583295503730427982677860447869\
078663610853594846294907834117929089516007258518660984200193360902441266458044\
735341967927133170936141386381507172042237051984189519639886760496681068543687\
141269333488569944234387548188064026476716296671367601943472236498569133240899\
52607089801200761768444788361546087660857183964099386531353636`500., 
      1022.9687155041286271740052263126648577365750584085556402731547901733556\
836264169684566669356356275577167320082053424783291733375312738722755388869331\
897209265275268767917626912626188092936758320075536952601330979121121962059876\
746881627216136400091013447453215447414484886731272926426929257270367553617650\
035502415036073926243777834008872294679944669422403132605059074870985521577989\
233937539863440281412222931734010679235680778066852525890436842425682999928729\
259815568450281656054745440682036865571285583912087486842886474`500., 
      4097.4683818415624094534857514066486521257705238713464894315178475076586\
466680001006922313631974606954006751392977904654943281290760652651354874519806\
025861796413081664480418703399355057577161639651200307883612469964200702691408\
639451540936108057885095746152065380949142209996928660874853502374760850724629\
745424575623480465254652359686149627240331437000086971899507437709144416416652\
280939490506803115427121573878560901729707564141844772787369782853352365865232\
370949644598883283274465653911034014764558408918980545947572238`500.}, -1, 6, 
     1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.7198931767987127`*^9, 3.7198933051013927`*^9, 
  3.7222362212864733`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.28`", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
     "-", "0.39934422591923457706888297452645237670642491788377940386771991405\
687810359889127994682040873441075939087256575453740189817534255032817785826023\
677981418460128988694809017588766578556688509031698150567279229318589566145943\
892118912413229302140979197547088963181801675386458192321440074185819728816723\
935732971648389537605619641916189048896035786444888778114000525898895625769434\
486336691751082114783279125087039508148139503173266474917400022701346395702842\
14894253643091609846936557645026624417399943497179035146763833155`505."}], 
     "-", 
     RowBox[{
     "0.7691495253720545222360858760332216874713447389621145477778344735150756\
824071311568834655826747408079116217356174418442335230388403516222663232996908\
856904723731458730342546825117608460801339691249939995252815684550187387441658\
507216232488971250395986174907775856330373685294726806013451062944169583327035\
218961095849729643813492581141851331971319830901785036608798827336367603939160\
211150728658425644297386035465374204040699622759970941448397038068024945802161\
31178562007565065651039000462799851627989222565973242866302`505.", " ", 
      "\[Epsilon]"}], "-", 
     RowBox[{
     "1.1879594935350670651961843797031422628890989944985603029147806054789621\
557065493615130979340494437208569670448171870355330264490235775026169605031129\
027375895880075354750102436665929552994267002899182706411898150822807290026896\
904033980199407219109712033601218105500744703402640872562978089451085874644226\
303256805127450080270768168940642953386601913538767665123424556337589017871960\
339002504380790921231102118456568960858993203196983449532279460521181728558365\
557281679634634170302865670072905634451503074157256561122009`505.", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{
     "1.7348202910590380148085098621328465427162926138982947515861458078667757\
815740314327154320148459782559781272693132561353772885917385452075969279266072\
177452242216493073144877816723341537882702614621077658348922904263119376225152\
588654074848474769933861612664975124749703606598249692986862335667698273738468\
499202403059846016148408769538042656643702291916476861720094880915915643353307\
221708120709648035573633107858696536906419961067936791583833175880011384778481\
000091663086992564003494480987018842923804046789158698920021`505.", " ", 
      SuperscriptBox["\[Epsilon]", "3"]}], "-", 
     RowBox[{
     "2.4655511247127486806985743776962542064177359313838068265107849559232006\
779895289941396802062122640668186722212684029538956489730759604385794114588376\
082401972150250788912236850924803973878940426680717955717423883336179648972878\
067877925571545931764717573988759066744392335878650788754655645864889562737768\
168156218965552145478572449216530227016278729784564027856127461577861872935334\
243195419588458063462288242153793304780455671344911933230283644541228536919934\
493077027153888807882451303922964956631006315115068776889043`505.", " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "-", 
     RowBox[{
     "3.4426611779637786866249720125344086982998645915971148255267799516380122\
980936165874580665112768604217413805244936265723673275682075153405048783456171\
978898050874612596926038358010065319074341070941852152750278447159829768923788\
635065477646554926260324028478939965010666740171649024876916947573571938411157\
193776223496953047086035197297971762435318988741941454343361659848546974084435\
243435940121131571400465405406784017487014612315546091270178409838644986944303\
407145647618924055884177857407590599026329659458048734043111`505.", " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 
     0, {-0.399344225919234577068882974526452376706424917883779403867719914056\
878103598891279946820408734410759390872565754537401898175342550328177858260236\
779814184601289886948090175887665785566885090316981505672792293185895661459438\
921189124132293021409791975470889631818016753864581923214400741858197288167239\
357329716483895376056196419161890488960357864448887781140005258988956257694344\
863366917510821147832791250870395081481395031732664749174000227013463957028421\
4894253643091609846936557645026624417399943497179035146763833155`505., \
-0.769149525372054522236085876033221687471344738962114547777834473515075682407\
131156883465582674740807911621735617441844233523038840351622266323299690885690\
472373145873034254682511760846080133969124993999525281568455018738744165850721\
623248897125039598617490777585633037368529472680601345106294416958332703521896\
109584972964381349258114185133197131983090178503660879882733636760393916021115\
072865842564429738603546537420404069962275997094144839703806802494580216131178\
562007565065651039000462799851627989222565973242866302`505., \
-1.187959493535067065196184379703142262889098994498560302914780605478962155706\
549361513097934049443720856967044817187035533026449023577502616960503112902737\
589588007535475010243666592955299426700289918270641189815082280729002689690403\
398019940721910971203360121810550074470340264087256297808945108587464422630325\
680512745008027076816894064295338660191353876766512342455633758901787196033900\
250438079092123110211845656896085899320319698344953227946052118172855836555728\
1679634634170302865670072905634451503074157256561122009`505., \
-1.734820291059038014808509862132846542716292613898294751586145807866775781574\
031432715432014845978255978127269313256135377288591738545207596927926607217745\
224221649307314487781672334153788270261462107765834892290426311937622515258865\
407484847476993386161266497512474970360659824969298686233566769827373846849920\
240305984601614840876953804265664370229191647686172009488091591564335330722170\
812070964803557363310785869653690641996106793679158383317588001138477848100009\
1663086992564003494480987018842923804046789158698920021`505., \
-2.465551124712748680698574377696254206417735931383806826510784955923200677989\
528994139680206212264066818672221268402953895648973075960438579411458837608240\
197215025078891223685092480397387894042668071795571742388333617964897287806787\
792557154593176471757398875906674439233587865078875465564586488956273776816815\
621896555214547857244921653022701627872978456402785612746157786187293533424319\
541958845806346228824215379330478045567134491193323028364454122853691993449307\
7027153888807882451303922964956631006315115068776889043`505., \
-3.442661177963778686624972012534408698299864591597114825526779951638012298093\
616587458066511276860421741380524493626572367327568207515340504878345617197889\
805087461259692603835801006531907434107094185215275027844715982976892378863506\
547764655492626032402847893996501066674017164902487691694757357193841115719377\
622349695304708603519729797176243531898874194145434336165984854697408443524343\
594012113157140046540540678401748701461231554609127017840983864498694430340714\
5647618924055884177857407590599026329659458048734043111`505.}, 0, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.7198931767987127`*^9, 3.7198933051013927`*^9, 
  3.7222362285695953`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{3766, 2124},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"$testsRun" -> False},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 167, 2, 140, "Title"],
Cell[750, 26, 569, 10, 239, "Code"],
Cell[1322, 38, 2998, 75, 366, "Code"],
Cell[CellGroupData[{
Cell[4345, 117, 186, 3, 97, "Section"],
Cell[4534, 122, 401, 10, 47, "Text"],
Cell[4938, 134, 1077, 32, 55, "Input"],
Cell[6018, 168, 8730, 242, 838, "Input"],
Cell[14751, 412, 3304, 89, 235, "Input"],
Cell[CellGroupData[{
Cell[18080, 505, 941, 25, 84, "Input"],
Cell[19024, 532, 545, 11, 49, "Output"],
Cell[19572, 545, 546, 11, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20167, 562, 191, 3, 97, "Section"],
Cell[20361, 567, 399, 10, 47, "Text"],
Cell[CellGroupData[{
Cell[20785, 581, 1288, 35, 55, "Input"],
Cell[22076, 618, 1755, 42, 55, "Output"]
}, Open  ]],
Cell[23846, 663, 9309, 260, 925, "Input"],
Cell[33158, 925, 3752, 107, 340, "Input"],
Cell[36913, 1034, 97, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[37035, 1039, 824, 24, 84, "Input"],
Cell[37862, 1065, 374, 9, 49, "Output"],
Cell[38239, 1076, 374, 9, 49, "Output"]
}, Open  ]],
Cell[38628, 1088, 98, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[38751, 1093, 564, 16, 84, "Input"],
Cell[39318, 1111, 7509, 110, 470, "Output"],
Cell[46830, 1223, 7635, 117, 470, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54514, 1346, 240, 3, 97, "Section"],
Cell[54757, 1351, 1254, 39, 82, "Input"],
Cell[56014, 1392, 8994, 256, 1285, "Input"],
Cell[65011, 1650, 10670, 294, 1341, "Input"],
Cell[CellGroupData[{
Cell[75706, 1948, 808, 24, 126, "Input"],
Cell[76517, 1974, 468, 10, 108, "Output"],
Cell[76988, 1986, 468, 10, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77493, 2001, 617, 17, 126, "Input"],
Cell[78113, 2020, 7465, 111, 1437, "Output"],
Cell[85581, 2133, 6637, 103, 1402, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[92267, 2242, 113, 2, 74, "Section"],
Cell[92383, 2246, 965, 29, 55, "Input"],
Cell[93351, 2277, 7931, 227, 774, "Input"],
Cell[101285, 2506, 532, 16, 49, "Input"],
Cell[CellGroupData[{
Cell[101842, 2526, 988, 26, 84, "Input"],
Cell[102833, 2554, 295, 7, 49, "Output"],
Cell[103131, 2563, 295, 7, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103463, 2575, 568, 16, 84, "Input"],
Cell[104034, 2593, 8541, 124, 538, "Output"],
Cell[112578, 2719, 7374, 109, 470, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


